You may implement this later: Cofunctors as partial implementations

A functor is a familiar model of an implementation, where every operation in a specification is assigned a concrete instantiation at the outset. But some tasks are less eager: we often want to assemble systems while leaving backend choices such as data representations and algorithms for later. We observe that cofunctors admit a direct reading as such partial implementations, which are implementations whose extra argument is a state-dependent family of deferred choices. While cofunctors (also called retrofunctors) are not novel, their conceptual and purposive reading in this manner appears to be.

==> anc/PartialImplementation.idr <==
module PartialImplementation

import Data.List

%default total

public export
record Category where
  constructor MkCategory
  Obj  : Type
  Hom  : Obj -> Obj -> Type
  id   : {a : Obj} -> Hom a a
  comp : {a, b, c : Obj} -> Hom b c -> Hom a b -> Hom a c
  idLeft  : {a, b : Obj} -> (f : Hom a b) -> comp (id {a = b}) f = f
  idRight : {a, b : Obj} -> (f : Hom a b) -> comp f (id {a}) = f
  assoc   : {a, b, c, d : Obj} ->
    (h : Hom c d) -> (g : Hom b c) -> (f : Hom a b) ->
    comp (comp h g) f = comp h (comp g f)

public export
record PartialImplementation (Spec : Category) (Partial : Category) where
  constructor MkPartialImplementation

  Choice : Obj Spec -> Type

  transport :
    {a, b : Obj Spec} ->
    Hom Spec a b ->
    Choice a ->
    Choice b

  implObj :
    (a : Obj Spec) ->
    Choice a ->
    Obj Partial

  implement :
    {a, b : Obj Spec} ->
    (f : Hom Spec a b) ->
    (c : Choice a) ->
    Hom Partial
      (implObj a c)
      (implObj b (transport f c))

  transportId :
    {a : Obj Spec} ->
    (x : Choice a) ->
    transport {a} {b = a} (Category.id Spec {a}) x = x

  transportComp :
    {a, b, d : Obj Spec} ->
    (g : Hom Spec b d) ->
    (f : Hom Spec a b) ->
    (x : Choice a) ->
    transport {a} {b = d}
      (Category.comp Spec {a} {b} {c = d} g f) x =
    transport {a = b} {b = d} g (transport {a} {b} f x)

  implementId :
    {a : Obj Spec} ->
    (x : Choice a) ->
    replace
      {p = \y => Hom Partial (implObj a x) (implObj a y)}
      (transportId {a} x)
      (implement {a} {b = a} (Category.id Spec {a}) x) =
    Category.id Partial {a = implObj a x}

  implementComp :
    {a, b, d : Obj Spec} ->
    (g : Hom Spec b d) ->
    (f : Hom Spec a b) ->
    (x : Choice a) ->
    replace
      {p = \y => Hom Partial (implObj a x) (implObj d y)}
      (transportComp {a} {b} {d} g f x)
      (implement {a} {b = d}
        (Category.comp Spec {a} {b} {c = d} g f) x) =
    Category.comp Partial
      {a = implObj a x}
      {b = implObj b (transport {a} {b} f x)}
      {c = implObj d
        (transport {a = b} {b = d} g (transport {a} {b} f x))}
      (implement {a = b} {b = d} g (transport {a} {b} f x))
      (implement {a} {b} f x)

  implObjInv : Obj Partial -> (a : Obj Spec ** Choice a)

  implObjInvL :
    {a : Obj Spec} -> (c : Choice a) ->
    implObjInv (implObj a c) = (a ** c)

  implObjInvR :
    (p : Obj Partial) ->
    implObj (fst (implObjInv p)) (snd (implObjInv p)) = p

-- A complete instance: evolving a running store by executable migration plans.

data StoreStage = Plain | Durable | Distributed

data StoreChange : StoreStage -> StoreStage -> Type where
  Stay : StoreChange stage stage
  Persist : StoreChange Plain Durable
  Replicate : StoreChange Durable Distributed
  PersistAndReplicate : StoreChange Plain Distributed

composeChange :
  StoreChange middle target ->
  StoreChange source middle ->
  StoreChange source target
composeChange Stay first = first
composeChange second Stay = second
composeChange Replicate Persist = PersistAndReplicate

composeChangeIdLeft : (f : StoreChange a b) -> composeChange Stay f = f
composeChangeIdLeft f = Refl

composeChangeIdRight : (f : StoreChange a b) -> composeChange f Stay = f
composeChangeIdRight Stay = Refl
composeChangeIdRight Persist = Refl
composeChangeIdRight Replicate = Refl
composeChangeIdRight PersistAndReplicate = Refl

composeChangeAssoc :
  (h : StoreChange c d) -> (g : StoreChange b c) -> (f : StoreChange a b) ->
  composeChange (composeChange h g) f = composeChange h (composeChange g f)
composeChangeAssoc Stay g f = Refl
composeChangeAssoc Persist Stay Stay = Refl
composeChangeAssoc Replicate Stay Stay = Refl
composeChangeAssoc Replicate Stay Persist = Refl
composeChangeAssoc PersistAndReplicate Stay Stay = Refl
composeChangeAssoc Replicate Persist Stay = Refl

StoreSpec : Category
StoreSpec = MkCategory StoreStage StoreChange Stay composeChange
  composeChangeIdLeft composeChangeIdRight composeChangeAssoc

data Backend = SQLite | FlatFile
data Serialiser = JSON | CBOR
data Cache = LRU
data Protocol = Raft

data StoreChoice : StoreStage -> Type where
  PlainChoice :
    Backend -> Maybe Serialiser -> Cache ->
    StoreChoice Plain
  DurableChoice :
    Backend -> Maybe Serialiser -> Cache ->
    StoreChoice Durable
  DistributedChoice :
    Backend -> Maybe Serialiser -> Cache -> Maybe Protocol ->
    StoreChoice Distributed
  Conflict : String -> StoreChoice stage

persistChoice : StoreChoice Plain -> StoreChoice Durable
persistChoice (PlainChoice backend serialiser cache) =
  DurableChoice backend serialiser cache
persistChoice (Conflict reason) = Conflict reason

replicateChoice : StoreChoice Durable -> StoreChoice Distributed
replicateChoice (DurableChoice SQLite serialiser cache) =
  DistributedChoice SQLite serialiser cache Nothing
replicateChoice (DurableChoice FlatFile serialiser cache) =
  Conflict "replication requires a transactional backend"
replicateChoice (Conflict reason) = Conflict reason

storeTransport :
  StoreChange source target ->
  StoreChoice source ->
  StoreChoice target
storeTransport Stay choice = choice
storeTransport Persist choice = persistChoice choice
storeTransport Replicate choice = replicateChoice choice
storeTransport PersistAndReplicate choice =
  replicateChoice (persistChoice choice)

data ImplState : Type where
  At : (stage : StoreStage) -> StoreChoice stage -> ImplState

-- A migration is identified by its effects on the deployed store, not by
-- how many passes produce them.
record Effects where
  constructor MkEffects
  serialiserOpen, durableStore, transactionLog,
    firstReplica, protocolOpen : Bool
  commits : List String
  blocked : Maybe String

noEffects : Effects
noEffects = MkEffects False False False False False [] Nothing

orB : Bool -> Bool -> Bool
orB True _ = True
orB False b = b

orElse : Maybe a -> Maybe a -> Maybe a
orElse (Just x) _ = Just x
orElse Nothing y = y

composeEffects : Effects -> Effects -> Effects
composeEffects (MkEffects s1 d1 t1 r1 p1 c1 b1) (MkEffects s2 d2 t2 r2 p2 c2 b2) =
  MkEffects (orB s1 s2) (orB d1 d2) (orB t1 t2) (orB r1 r2) (orB p1 p2)
    (c1 ++ c2) (orElse b1 b2)

-- A commit fills a hole; its effect on the choice is computed, so a
-- refinement arrow cannot claim a target it does not reach.
data Commit : StoreStage -> Type where
  SetSerialiser : Serialiser -> Commit stage
  SetProtocol : Protocol -> Commit Distributed

fill : Commit stage -> StoreChoice stage -> StoreChoice stage
fill (SetSerialiser s) (PlainChoice backend _ cache) =
  PlainChoice backend (Just s) cache
fill (SetSerialiser s) (DurableChoice backend _ cache) =
  DurableChoice backend (Just s) cache
fill (SetSerialiser s) (DistributedChoice backend _ cache protocol) =
  DistributedChoice backend (Just s) cache protocol
fill (SetProtocol p) (DistributedChoice backend serialiser cache _) =
  DistributedChoice backend serialiser cache (Just p)
fill _ (Conflict reason) = Conflict reason

fills : List (Commit stage) -> StoreChoice stage -> StoreChoice stage
fills [] choice = choice
fills (commit :: commits) choice = fills commits (fill commit choice)

showCommit : Commit stage -> String
showCommit (SetSerialiser JSON) = "serialiser := JSON"
showCommit (SetSerialiser CBOR) = "serialiser := CBOR"
showCommit (SetProtocol Raft) = "protocol := Raft"

data Migration : ImplState -> ImplState -> Type where
  NoMigration : Migration state state
  Steps : Effects -> Migration source target
  Refine :
    {0 c : StoreChoice stage} -> (commits : List (Commit stage)) ->
    Migration (At stage c) (At stage (fills commits c))

commitEffects : List (Commit stage) -> Effects
commitEffects commits = { commits := map showCommit commits } noEffects

effectsOf : Migration source target -> Effects
effectsOf NoMigration = noEffects
effectsOf (Steps effects) = effects
effectsOf (Refine commits) = commitEffects commits

composeMigration :
  Migration middle target ->
  Migration source middle ->
  Migration source target
composeMigration NoMigration first = first
composeMigration second NoMigration = second
composeMigration second first =
  Steps (composeEffects (effectsOf first) (effectsOf second))

orBAssoc : (a, b, c : Bool) -> orB (orB a b) c = orB a (orB b c)
orBAssoc True b c = Refl
orBAssoc False b c = Refl

orElseAssoc :
  (a, b, c : Maybe x) -> orElse (orElse a b) c = orElse a (orElse b c)
orElseAssoc (Just v) b c = Refl
orElseAssoc Nothing b c = Refl

composeEffectsAssoc :
  (a, b, c : Effects) ->
  composeEffects (composeEffects a b) c = composeEffects a (composeEffects b c)
composeEffectsAssoc
  (MkEffects s1 d1 t1 r1 p1 c1 b1)
  (MkEffects s2 d2 t2 r2 p2 c2 b2)
  (MkEffects s3 d3 t3 r3 p3 c3 b3) =
    rewrite orBAssoc s1 s2 s3 in
    rewrite orBAssoc d1 d2 d3 in
    rewrite orBAssoc t1 t2 t3 in
    rewrite orBAssoc r1 r2 r3 in
    rewrite orBAssoc p1 p2 p3 in
    rewrite appendAssociative c1 c2 c3 in
    rewrite orElseAssoc b1 b2 b3 in Refl

composeMigrationIdLeft :
  (f : Migration a b) -> composeMigration NoMigration f = f
composeMigrationIdLeft f = Refl

composeMigrationIdRight :
  (f : Migration a b) -> composeMigration f NoMigration = f
composeMigrationIdRight NoMigration = Refl
composeMigrationIdRight (Steps effects) = Refl
composeMigrationIdRight (Refine commits) = Refl

composeMigrationAssoc :
  (h : Migration c d) -> (g : Migration b c) -> (f : Migration a b) ->
  composeMigration (composeMigration h g) f =
  composeMigration h (composeMigration g f)
composeMigrationAssoc NoMigration g f = Refl
composeMigrationAssoc (Steps l) NoMigration f = Refl
composeMigrationAssoc (Refine cs) NoMigration f = Refl
composeMigrationAssoc (Steps l) (Steps e) NoMigration = Refl
composeMigrationAssoc (Steps l) (Refine cs) NoMigration = Refl
composeMigrationAssoc (Refine cs) (Steps e) NoMigration = Refl
composeMigrationAssoc (Refine cs) (Refine bs) NoMigration = Refl
composeMigrationAssoc (Steps l) (Steps e) (Steps k) =
  cong Steps (sym (composeEffectsAssoc k e l))
composeMigrationAssoc (Steps l) (Steps e) (Refine as) =
  cong Steps (sym (composeEffectsAssoc (commitEffects as) e l))
composeMigrationAssoc (Steps l) (Refine bs) (Steps k) =
  cong Steps (sym (composeEffectsAssoc k (commitEffects bs) l))
composeMigrationAssoc (Steps l) (Refine bs) (Refine as) =
  cong Steps (sym (composeEffectsAssoc (commitEffects as) (commitEffects bs) l))
composeMigrationAssoc (Refine cs) (Steps e) (Steps k) =
  cong Steps (sym (composeEffectsAssoc k e (commitEffects cs)))
composeMigrationAssoc (Refine cs) (Steps e) (Refine as) =
  cong Steps (sym (composeEffectsAssoc (commitEffects as) e (commitEffects cs)))
composeMigrationAssoc (Refine cs) (Refine bs) (Steps k) =
  cong Steps (sym (composeEffectsAssoc k (commitEffects bs) (commitEffects cs)))
composeMigrationAssoc (Refine cs) (Refine bs) (Refine as) =
  cong Steps (sym (composeEffectsAssoc
    (commitEffects as) (commitEffects bs) (commitEffects cs)))

MigrationCategory : Category
MigrationCategory =
  MkCategory ImplState Migration NoMigration composeMigration
    composeMigrationIdLeft composeMigrationIdRight composeMigrationAssoc

storeImplObj :
  (stage : StoreStage) ->
  StoreChoice stage ->
  ImplState
storeImplObj = At

blockedBy : String -> Effects
blockedBy reason = { blocked := Just reason } noEffects

persistEffects : StoreChoice Plain -> Effects
persistEffects (PlainChoice backend Nothing cache) =
  { serialiserOpen := True, durableStore := True } noEffects
persistEffects (PlainChoice backend (Just serialiser) cache) =
  { durableStore := True } noEffects
persistEffects (Conflict reason) = blockedBy reason

replicateEffects : StoreChoice Durable -> Effects
replicateEffects (DurableChoice SQLite serialiser cache) =
  { transactionLog := True, firstReplica := True, protocolOpen := True }
    noEffects
replicateEffects (DurableChoice FlatFile serialiser cache) =
  blockedBy "replication requires a transactional backend"
replicateEffects (Conflict reason) = blockedBy reason

-- The direct plan, written on its own as a single pass over the choice
-- rather than as persistEffects followed by replicateEffects.
onePass : StoreChoice Plain -> Effects
onePass (PlainChoice SQLite Nothing cache) =
  { serialiserOpen := True, durableStore := True, transactionLog := True,
    firstReplica := True, protocolOpen := True } noEffects
onePass (PlainChoice SQLite (Just serialiser) cache) =
  { durableStore := True, transactionLog := True,
    firstReplica := True, protocolOpen := True } noEffects
onePass (PlainChoice FlatFile Nothing cache) =
  { serialiserOpen := True, durableStore := True,
    blocked := Just "replication requires a transactional backend" }
    noEffects
onePass (PlainChoice FlatFile (Just serialiser) cache) =
  { durableStore := True,
    blocked := Just "replication requires a transactional backend" }
    noEffects
onePass (Conflict reason) = blockedBy reason

storeImplement :
  (change : StoreChange source target) ->
  (choice : StoreChoice source) ->
  Migration
    (storeImplObj source choice)
    (storeImplObj target (storeTransport change choice))
storeImplement Stay choice = NoMigration
storeImplement Persist choice = Steps (persistEffects choice)
storeImplement Replicate choice = Steps (replicateEffects choice)
storeImplement PersistAndReplicate choice = Steps (onePass choice)

storeTransportId :
  (choice : StoreChoice stage) ->
  storeTransport Stay choice = choice
storeTransportId choice = Refl

storeTransportComp :
  (second : StoreChange middle target) ->
  (first : StoreChange source middle) ->
  (choice : StoreChoice source) ->
  storeTransport (composeChange second first) choice =
  storeTransport second (storeTransport first choice)
storeTransportComp Stay first choice = Refl
storeTransportComp Persist Stay choice = Refl
storeTransportComp Replicate Stay choice = Refl
storeTransportComp PersistAndReplicate Stay choice = Refl
storeTransportComp Replicate Persist choice = Refl

storeImplementId :
  (choice : StoreChoice stage) ->
  replace
    {p = \next => Migration
      (storeImplObj stage choice)
      (storeImplObj stage next)}
    (storeTransportId choice)
    (storeImplement Stay choice) =
  NoMigration
storeImplementId choice = Refl

-- The composition law is now a check: case by case on the choice, the
-- one-pass plan must have exactly the effects of the staged plan.
storeImplementComp :
  (second : StoreChange middle target) ->
  (first : StoreChange source middle) ->
  (choice : StoreChoice source) ->
  replace
    {p = \next => Migration
      (storeImplObj source choice)
      (storeImplObj target next)}
    (storeTransportComp second first choice)
    (storeImplement (composeChange second first) choice) =
  composeMigration
    (storeImplement second (storeTransport first choice))
    (storeImplement first choice)
storeImplementComp Stay first choice = Refl
storeImplementComp Persist Stay choice = Refl
storeImplementComp Replicate Stay choice = Refl
storeImplementComp PersistAndReplicate Stay choice = Refl
storeImplementComp Replicate Persist (PlainChoice SQLite Nothing _) = Refl
storeImplementComp Replicate Persist (PlainChoice SQLite (Just serialiser) _) = Refl
storeImplementComp Replicate Persist (PlainChoice FlatFile Nothing _) = Refl
storeImplementComp Replicate Persist (PlainChoice FlatFile (Just serialiser) _) = Refl
storeImplementComp Replicate Persist (Conflict reason) = Refl

storeImplObjInv : ImplState -> (stage : StoreStage ** StoreChoice stage)
storeImplObjInv (At stage choice) = (stage ** choice)

storeImplObjInvL :
  (choice : StoreChoice stage) ->
  storeImplObjInv (storeImplObj stage choice) = (stage ** choice)
storeImplObjInvL choice = Refl

storeImplObjInvR :
  (state : ImplState) ->
  storeImplObj (fst (storeImplObjInv state)) (snd (storeImplObjInv state))
    = state
storeImplObjInvR (At stage choice) = Refl

storePartialImplementation :
  PartialImplementation StoreSpec MigrationCategory
storePartialImplementation = MkPartialImplementation
  StoreChoice
  storeTransport
  storeImplObj
  storeImplement
  storeTransportId
  storeTransportComp
  storeImplementId
  storeImplementComp
  storeImplObjInv
  storeImplObjInvL
  storeImplObjInvR

only : Bool -> String -> List String
only True step = [step]
only False step = []

migrationSteps : Migration source target -> List String
migrationSteps NoMigration = []
migrationSteps (Steps e) =
  only e.serialiserOpen "record an open serialiser obligation" ++
  only e.durableStore "create the durable store" ++
  only e.transactionLog "open a transaction log" ++
  only e.firstReplica "seed the first replica" ++
  only e.protocolOpen "record an open protocol obligation" ++
  map ("commit " ++) e.commits ++
  maybe [] (\reason => ["blocked: " ++ reason]) e.blocked
migrationSteps (Refine commits) = map (("commit " ++) . showCommit) commits

data CompletedStore : Type where
  CompletedSQLiteStore :
    Serialiser -> Cache -> Protocol -> CompletedStore

complete : StoreChoice Distributed -> Either String CompletedStore
complete (DistributedChoice SQLite (Just serialiser) cache (Just protocol)) =
  Right (CompletedSQLiteStore serialiser cache protocol)
complete (DistributedChoice SQLite Nothing cache protocol) =
  Left "a serialiser is still unresolved"
complete (DistributedChoice SQLite serialiser cache Nothing) =
  Left "a replication protocol is still unresolved"
complete (DistributedChoice FlatFile serialiser cache protocol) =
  Left "replication requires a transactional backend"
complete (Conflict reason) = Left reason

initialChoice : StoreChoice Plain
initialChoice = PlainChoice SQLite Nothing LRU

exampleMigration :
  Migration
    (At Plain PartialImplementation.initialChoice)
    (At Distributed
      (storeTransport PersistAndReplicate
        PartialImplementation.initialChoice))
exampleMigration =
  storeImplement PersistAndReplicate
    PartialImplementation.initialChoice

committedChoice : StoreChoice Distributed
committedChoice = DistributedChoice SQLite (Just CBOR) LRU (Just Raft)

-- An arrow of the migration category over no specification change at all.
-- Stay is the only change from Distributed to itself and it implements to
-- NoMigration, so q never reaches this arrow. Its target is not supplied:
-- it is computed from the two commits.
refine :
  Migration
    (At Distributed
      (storeTransport PersistAndReplicate
        PartialImplementation.initialChoice))
    (At Distributed PartialImplementation.committedChoice)
refine = Refine [SetSerialiser CBOR, SetProtocol Raft]

-- What a plan does to a deployment. The category P is fixed before this
-- exists; it is one interpretation, chosen last.
record Deployed where
  constructor MkDeployed
  durable, transactionLog : Bool
  replicas : Nat

run : Migration source target -> Deployed -> Either String Deployed
run plan deployed =
  let e = effectsOf plan in
  case e.blocked of
    Just reason => Left reason
    Nothing => Right (MkDeployed
      (orB deployed.durable e.durableStore)
      (orB deployed.transactionLog e.transactionLog)
      (if e.firstReplica then S deployed.replicas else deployed.replicas))

describe : Deployed -> String
describe d =
  (if d.durable then "durable" else "not durable") ++ ", " ++
  (if d.transactionLog then "log open" else "no log") ++ ", " ++
  show d.replicas ++ " replica"

targetOf : {target : ImplState} -> Migration source target -> ImplState
targetOf _ = target

main : IO ()
main = do
  let plan = composeMigration refine exampleMigration
  putStrLn "Migration plan:"
  traverse_ (putStrLn . ("  - " ++)) (migrationSteps plan)
  case targetOf plan of
    At Distributed choice => case (complete choice, run plan (MkDeployed False False 0)) of
      (Right _, Right deployed) =>
        putStrLn ("Completed SQLite/CBOR/LRU/Raft store: " ++ describe deployed)
      (Left reason, _) => putStrLn ("Incomplete: " ++ reason)
      (_, Left reason) => putStrLn ("Blocked: " ++ reason)
    _ => putStrLn "Not a distributed store"

